Watermarking across Modalities for Content Tracing and Generative AI

Watermarking embeds information into digital content like images, audio, or text, imperceptible to humans but robustly detectable by specific algorithms. This technology has important applications in many challenges of the industry such as content moderation, tracing AI-generated content, and monitoring the usage of AI models. The contributions of this thesis include the development of new watermarking techniques for images, audio, and text. We first introduce methods for active moderation of images on social platforms. We then develop specific techniques for AI-generated content. We specifically demonstrate methods to adapt latent generative models to embed watermarks in all generated content, identify watermarked sections in speech, and improve watermarking in large language models with tests that ensure low false positive rates. Furthermore, we explore the use of digital watermarking to detect model misuse, including the detection of watermarks in language models fine-tuned on watermarked text, and introduce training-free watermarks for the weights of large transformers. Through these contributions, the thesis provides effective solutions for the challenges posed by the increasing use of generative AI models and the need for model monitoring and content moderation. It finally examines the challenges and limitations of watermarking techniques and discuss potential future directions for research in this area.

==> compress_imgs.py <==
import os, shutil

from PIL import Image

img_dir = "/Users/pfz/Documents/Latex/99_phd/0-introduction/figs"

for root, dirs, files in os.walk(img_dir):
    for file in files:
        if file.endswith(".png"):
            img_path = os.path.join(root, file)
            img = Image.open(img_path).convert('RGB')
            img.save(img_path.replace('png', 'jpg'), optimize=True, quality=85)
            os.remove(img_path)
            print(f"Compressed {img_path}")

==> consolidate_bib.py <==
import os
from collections import OrderedDict

def read_bib_file(file_path):
    with open(file_path, 'r', encoding='utf-8') as file:
        content = file.read()
    return content

def parse_bib_entries(bib_content):
    entries = bib_content.split('@')[1:]  # Split content into entries
    entries = ['@' + entry.strip() for entry in entries if entry.strip()]  # Re-add '@' and remove empty strings
    return entries

def deduplicate_entries(entries):
    unique_entries = OrderedDict()
    for entry in entries:
        key = entry.split('{', 1)[1].split(',', 1)[0].strip()  # Extract the citation key
        if key not in unique_entries:
            unique_entries[key] = entry
    return list(unique_entries.values())

def consolidate_bib_files(folder_path, output_file):
    all_entries = []
    for file_name in sorted(os.listdir(folder_path)):
        print(f"Processing {file_name}")
        if file_name.endswith('.bib'):
            file_path = os.path.join(folder_path, file_name)
            bib_content = read_bib_file(file_path)
            entries = parse_bib_entries(bib_content)
            all_entries.extend(entries)
    
    unique_entries = deduplicate_entries(all_entries)
    
    with open(output_file, 'w', encoding='utf-8') as file:
        file.write('\n\n'.join(unique_entries))
    print(f"Consolidated .bib file created at {output_file}")

# Specify the folder containing .bib files and the output file path
folder_path = "/Users/pfz/Documents/Latex/99_phd/biblio"
output_file = "/Users/pfz/Documents/Latex/99_phd/biblio/consolidated.bib"

# Remove the output file if it already exists
if os.path.exists(output_file):
    os.remove(output_file)
consolidate_bib_files(folder_path, output_file)
